The Power Spectrum of the Lyman-$\alpha$ Forest at z < 0.5

We present new measurements of the flux power-spectrum P(k) of the $z<0.5$ HI Lyman-$\alpha$ forest spanning scales k ~ 0.001-0.1 s/km. These results were derived from 65 far ultraviolet quasar spectra (resolution R~18000) observed with the Cosmic Origin Spectrograph (COS) on board the Hubble Space Telescope. The analysis required careful masking of all contaminating, coincident absorption from HI and metal-line transitions of the Galactic interstellar medium and intervening absorbers as well as proper treatment of the complex COS line-spread function. From the P(k) measurements, we estimate the HI photoionization rate ($\Gamma_{\rm HI}$) in the z<0.5 intergalactic medium. Our results confirm most of the previous $\Gamma_{\rm HI}$ estimates. We conclude that previous concerns of a photon underproduction crisis are now resolved by demonstrating that the measured $\Gamma_{\rm HI}$ can be accounted for by ultraviolet emission from quasars alone. In a companion paper, we will present constraints on the thermal state of the $z<0.5$ intergalactic medium from the P(k) measurements presented here.

==> anc/data_ps.dat <==
#z     k (s/km)  kP(k)/pi  err(kP(k)/pi)
0.03 3.937E-04 1.874E-04 7.550E-05 
0.03 4.390E-04 1.228E-04 5.164E-05 
0.03 7.825E-04 3.137E-04 9.136E-05 
0.03 8.805E-04 2.267E-04 6.759E-05 
0.03 1.170E-03 5.812E-04 1.833E-04 
0.03 1.528E-03 5.083E-04 1.726E-04 
0.03 1.874E-03 5.534E-04 1.232E-04 
0.03 2.322E-03 8.393E-04 1.814E-04 
0.03 2.915E-03 9.651E-04 1.717E-04 
0.03 3.670E-03 1.265E-03 2.399E-04 
0.03 4.523E-03 1.161E-03 2.277E-04 
0.03 5.691E-03 1.576E-03 2.837E-04 
0.03 7.217E-03 2.721E-03 6.823E-04 
0.03 9.028E-03 2.958E-03 5.895E-04 
0.03 1.137E-02 3.248E-03 5.704E-04 
0.03 1.431E-02 3.343E-03 6.273E-04 
0.03 1.792E-02 3.142E-03 4.820E-04 
0.03 2.250E-02 2.907E-03 4.776E-04 
0.03 2.837E-02 2.966E-03 3.903E-04 
0.03 3.578E-02 2.438E-03 3.273E-04 
0.03 4.503E-02 2.045E-03 2.542E-04 
0.03 5.666E-02 1.349E-03 1.670E-04 
0.03 7.133E-02 1.137E-03 1.502E-04 
0.03 8.982E-02 1.082E-04 1.681E-04 
0.03 1.131E-01 3.235E-04 2.101E-04 
0.10 2.397E-04 2.721E-04 1.521E-04 
0.10 2.861E-04 1.436E-04 4.891E-05 
0.10 3.521E-04 1.093E-04 5.191E-05 
0.10 4.724E-04 5.567E-04 4.046E-04 
0.10 5.742E-04 3.166E-04 8.959E-05 
0.10 7.142E-04 3.239E-04 1.059E-04 
0.10 9.321E-04 7.483E-04 2.526E-04 
0.10 1.139E-03 8.075E-04 2.949E-04 
0.10 1.417E-03 6.968E-04 1.449E-04 
0.10 1.812E-03 9.472E-04 2.221E-04 
0.10 2.265E-03 1.291E-03 3.512E-04 
0.10 2.841E-03 1.423E-03 2.675E-04 
0.10 3.590E-03 1.917E-03 3.613E-04 
0.10 4.511E-03 2.127E-03 3.669E-04 
0.10 5.677E-03 2.735E-03 4.798E-04 
0.10 7.151E-03 3.390E-03 5.174E-04 
0.10 8.990E-03 4.109E-03 7.895E-04 
0.10 1.130E-02 4.269E-03 6.702E-04 
0.10 1.423E-02 4.864E-03 1.069E-03 
0.10 1.792E-02 4.292E-03 5.291E-04 
0.10 2.255E-02 4.104E-03 7.505E-04 
0.10 2.839E-02 3.489E-03 3.827E-04 
0.10 3.573E-02 2.375E-03 3.648E-04 
0.10 4.497E-02 2.027E-03 2.117E-04 
0.10 5.663E-02 1.736E-03 1.238E-04 
0.10 7.131E-02 9.309E-04 1.217E-04 
0.10 8.977E-02 2.450E-04 1.744E-04 
0.20 2.666E-04 9.025E-05 2.044E-05 
0.20 5.359E-04 2.741E-04 8.676E-05 
0.20 7.364E-04 1.893E-04 5.990E-05 
0.20 8.586E-04 3.430E-04 1.779E-04 
0.20 1.078E-03 4.735E-04 1.529E-04 
0.20 1.394E-03 8.698E-04 1.970E-04 
0.20 1.767E-03 9.601E-04 2.439E-04 
0.20 2.200E-03 1.607E-03 4.051E-04 
0.20 2.794E-03 1.299E-03 2.131E-04 
0.20 3.551E-03 1.894E-03 2.950E-04 
0.20 4.466E-03 2.223E-03 4.238E-04 
0.20 5.636E-03 2.353E-03 3.459E-04 
0.20 7.117E-03 2.619E-03 5.250E-04 
0.20 8.969E-03 3.177E-03 5.227E-04 
0.20 1.130E-02 3.301E-03 6.015E-04 
0.20 1.420E-02 3.620E-03 6.493E-04 
0.20 1.788E-02 4.003E-03 6.076E-04 
0.20 2.255E-02 3.875E-03 5.629E-04 
0.20 2.838E-02 3.784E-03 5.856E-04 
0.20 3.576E-02 3.057E-03 4.650E-04 
0.20 4.503E-02 2.197E-03 2.651E-04 
0.20 5.667E-02 1.699E-03 2.328E-04 
0.20 7.131E-02 1.202E-03 2.090E-04 
0.20 8.975E-02 7.861E-04 1.441E-04 
0.20 1.130E-01 4.672E-04 2.869E-04 
0.30 5.576E-04 4.136E-04 2.045E-04 
0.30 8.690E-04 5.103E-04 1.624E-04 
0.30 1.126E-03 6.460E-04 2.556E-04 
0.30 1.406E-03 8.403E-04 3.366E-04 
0.30 1.786E-03 1.175E-03 3.081E-04 
0.30 2.330E-03 1.396E-03 5.073E-04 
0.30 2.846E-03 1.315E-03 4.777E-04 
0.30 3.575E-03 2.593E-03 9.301E-04 
0.30 4.537E-03 2.771E-03 9.136E-04 
0.30 5.706E-03 2.767E-03 7.532E-04 
0.30 7.137E-03 2.966E-03 7.580E-04 
0.30 8.992E-03 4.268E-03 1.529E-03 
0.30 1.131E-02 3.695E-03 9.241E-04 
0.30 1.424E-02 3.936E-03 8.243E-04 
0.30 1.793E-02 5.021E-03 1.199E-03 
0.30 2.256E-02 4.804E-03 7.301E-04 
0.30 2.842E-02 3.819E-03 6.866E-04 
0.30 3.576E-02 2.999E-03 4.241E-04 
0.30 4.499E-02 2.994E-03 3.940E-04 
0.30 5.664E-02 2.110E-03 2.131E-04 
0.30 7.130E-02 1.101E-03 2.666E-04 
0.30 8.975E-02 7.149E-04 2.101E-04 
0.41 1.118E-03 1.717E-03 5.549E-04 
0.41 1.395E-03 1.287E-03 5.887E-04 
0.41 1.801E-03 3.991E-03 2.017E-03 
0.41 2.259E-03 2.333E-03 1.102E-03 
0.41 2.870E-03 3.762E-03 1.463E-03 
0.41 3.616E-03 2.445E-03 8.784E-04 
0.41 4.516E-03 5.841E-03 2.415E-03 
0.41 5.687E-03 4.887E-03 2.170E-03 
0.41 7.172E-03 8.052E-03 3.469E-03 
0.41 9.012E-03 7.250E-03 2.318E-03 
0.41 1.133E-02 7.995E-03 1.968E-03 
0.41 1.427E-02 8.106E-03 2.493E-03 
0.41 1.793E-02 8.183E-03 2.148E-03 
0.41 2.252E-02 7.539E-03 2.298E-03 
0.41 2.835E-02 6.100E-03 1.462E-03 
0.41 3.576E-02 4.826E-03 9.621E-04 
0.41 4.502E-02 3.285E-03 6.987E-04 
0.41 5.666E-02 2.789E-03 2.951E-04 
0.41 7.131E-02 2.367E-03 3.749E-04 
0.41 8.977E-02 1.319E-03 3.876E-04 
0.41 1.131E-01 4.726E-04 3.530E-04 

​


